Innovation Modeling Grid

This technical document presents the committee driven innovation modeling methodology "Innovation Modeling Grid" in detail. This document is the successor of three publications on IMoG and focuses on presenting all details of the methodology

==> content/texer.py <==
import re
import sys
import os

o = open('test.txt', 'w')
# Read in the file
for line in open(sys.argv[1], 'r'):
    wb = line
    m = re.search(r'(.*\\includegraphics.*\{figures\/)(.*)(\}.*\n*)',line)
    if m:
        print(m.group(2))
        wb = m.group(1) + re.sub(" ", "_", m.group(2)) + m.group(3)
    o.write(wb)
o.close()
os.replace('test.txt', sys.argv[1])
